GASP Codes for Secure Distributed Matrix Multiplication

We consider the problem of secure distributed matrix multiplication (SDMM) in which a user wishes to compute the product of two matrices with the assistance of honest but curious servers. We construct polynomial codes for SDMM by studying a combinatorial problem on a special type of addition table, which we call the degree table. The codes are based on arithmetic progressions, and are thus named GASP (Gap Additive Secure Polynomial) Codes. GASP Codes are shown to outperform all previously known polynomial codes for secure distributed matrix multiplication in terms of download rate.

==> KLcompare.m <==
clear all
close all

% a list of all possible parameters K, L, and T that we could be interested in
Krange = 1:50;
Lrange = 1:50;
Trange = 1:100;

ourRarraysmall = zeros(length(Krange),length(Lrange),length(Trange));
ourRarraybig = zeros(length(Krange),length(Lrange),length(Trange));
kakarRarray = zeros(length(Krange),length(Lrange),length(Trange));

% fill up the values for the small T scheme
for K = Krange
  for L = Lrange
    for T = Trange
      if T < K && L == 1
        ourNsmall = 2*K+T^2;
      elseif K <= T && L == 1
        ourNsmall = K*T+K+T;
      elseif T == 1 && T < K && 2 <= L
        ourNsmall = K*L+K+L;
      elseif 2 <= T && T < K && 2 <= L
        ourNsmall = K*L + K + L + T^2 + T - 3;
      elseif K <= T && T <= K*(L-1)+1 && 2 <= L
        ourNsmall = K*L + K*T + L + 2*T - 3 - floor((T-2)/K);
      elseif K*(L-1)+1 <= T && 2 <= L
        ourNsmall = 2*K*L + K*T - K + T;
      end
      ourRarraysmall(K,L,T) = K*L/ourNsmall;
      
      % fill up the values for the Germans' scheme
      kakarN = (K+T)*(L+1)-1;
      kakarRarray(K,L,T) = K*L/kakarN;
    end
  end
end


% fill up the values for the big T scheme
for K = Krange
  for L = Lrange
    for T = Trange
      if T < K && L == 1
        ourNbig = 2*K+T;
      elseif K <= T && L == 1
        ourNbig = K + 2*T;
      elseif T < K && 2 <= L
        ourNbig = (K+T)*(L+1)-1;
      elseif K <= T && 2 <= L
        ourNbig = 2*K*L+2*T-1;
      end
      ourRarraybig(K,L,T) = K*L/ourNbig;
    end
  end
end

figure;

% the range on T for the plot
h = max(floor(max(Trange)/20),1);
trange = h:h:max(Trange);

% sizes for various aspects of the plot
LineWidth = 2.5;
MarkerSize = 10;

% change these to plot this for different values of K and L
K1 = 50; L1 = 50;

% now we'll symmetrize everything
ourRarraybig_symmetrized = max(ourRarraybig(K1,L1,trange),ourRarraybig(L1,K1,trange));
ourRarraysmall_symmetrized = max(ourRarraysmall(K1,L1,trange),ourRarraysmall(L1,K1,trange));
kakarRarray_symmetrized = max(kakarRarray(K1,L1,trange),kakarRarray(L1,K1,trange));
ourRarraymax_symmetrized = max(ourRarraybig_symmetrized,ourRarraysmall_symmetrized);

ravi_rates = zeros(1,length(trange));
for t = trange
  t_ind = find(trange==t);
  ravi_rates(t_ind) = K1^2/(K1+t)^2;
end
plot(Trange(trange),ourRarraybig_symmetrized,'-o','Color','b','LineWidth',LineWidth,'MarkerSize',MarkerSize);
hold on
plot(Trange(trange),ourRarraysmall_symmetrized,'-x','Color','r','LineWidth',LineWidth,'MarkerSize',MarkerSize);
plot(Trange(trange),kakarRarray_symmetrized,'-v','Color','k','LineWidth',LineWidth,'MarkerSize',MarkerSize);
% uncomment the following to plot Ravi's scheme in the case that everything is symmetric
% or the maximum of our two schemes
% plot(Trange(trange),ravi_rates,'-^','Color','g','LineWidth',LineWidth,'MarkerSize',MarkerSize);
% plot(Trange(trange),ourRarraymax_symmetrized,'--','Color','r','LineWidth',LineWidth,'MarkerSize',MarkerSize);

% plot aesthetics
xlim([min(trange),max(trange)]);
ylim([0 1]);
grid on;
xlab = xlabel('T = security level');
ylab = ylabel('R = download rate');

% below is the legend, just change the text to be appropriate 
% according to whatever we call these things in the end
% use the second legend in place of the first if we include Ravi
hleg = legend('GASPbig(K,L,T), K = 20, L = 20','GASPsmall(K,L,T), K = 20, L = 20','Germans, K = 20, L = 20'); 
%hleg = legend('GASPbig(K,L,T), K = 20, L = 20','GASPsmall(K,L,T), K = 20, L = 20','Germans, K = 20, L = 20','Ravi, K = 20, L = 20');
set(hleg,'FontSize',14);
set(xlab,'FontSize',18);
set(ylab,'FontSize',18);




==> Ncompare.m <==
clear all
close all

% here go all possible values of K and L that we could ever need
Krange = 1:50;
Lrange = 1:50;
Trange = 1:50;

% arrays to fill up with rate values
ourNarraysmall = zeros(length(Krange),length(Lrange),length(Trange));
ourRarraysmall = zeros(length(Krange),length(Lrange),length(Trange));
ourNarraybig = zeros(length(Krange),length(Lrange),length(Trange));
ourRarraybig = zeros(length(Krange),length(Lrange),length(Trange));
kakarRarray = zeros(length(Krange),length(Lrange),length(Trange));

% fill em up
for K = Krange
  for L = Lrange
    for T = Trange
      if T < K && L == 1
        ourNsmall = 2*K+T^2;
      elseif K <= T && L == 1
        ourNsmall = K*T+K+T;
      elseif T == 1 && T < K && 2 <= L
        ourNsmall = K*L+K+L;
      elseif 2 <= T && T < K && 2 <= L
        ourNsmall = K*L + K + L + T^2 + T - 3;
      elseif K <= T && T <= K*(L-1)+1 && 2 <= L
        ourNsmall = K*L + K*T + L + 2*T - 3 - floor((T-2)/K);
      elseif K*(L-1)+1 <= T && 2 <= L
        ourNsmall = 2*K*L + K*T - K + T;
      end
      ourNarraysmall(K,L,T) = ourNsmall;
      ourRarraysmall(K,L,T) = K*L/ourNsmall;
      kakarN = (K+T)*(L+1)-1;
      kakarRarray(K,L,T) = K*L/kakarN;
    end
  end
end

for K = Krange
  for L = Lrange
    for T = Trange
      if T < K && L == 1
        ourNbig = 2*K+T;
      elseif K <= T && L == 1
        ourNbig = K + 2*T;
      elseif T < K && 2 <= L
        ourNbig = (K+T)*(L+1)-1;
      elseif K <= T && 2 <= L
        ourNbig = 2*K*L+2*T-1;
      end
      ourNarraybig(K,L,T) = ourNbig;
      ourRarraybig(K,L,T) = K*L/ourNbig;
    end
  end
end


N = 50;
T_range = 1:24;
our_rates = zeros(1,length(T_range));
their_rates = zeros(1,length(T_range));

% for given N and T, the following finds optimal K and L by brute force
for T = T_range
  ourNarraysmallT = squeeze(ourNarraysmall(:,:,T));
  ourRarraysmallT = squeeze(ourRarraysmall(:,:,T));
  possible_rates = ourRarraysmallT(ourNarraysmallT<=N);
  maxratesmallT = max(possible_rates(:));

  ourNarraybigT = squeeze(ourNarraybig(:,:,T));
  ourRarraybigT = squeeze(ourRarraybig(:,:,T));
  possible_rates = ourRarraybigT(ourNarraybigT<=N);
  maxratebigT = max(possible_rates(:));

  our_rates(T) = max(maxratesmallT,maxratebigT);

  Lhat = max(1,ceil(-3/2+sqrt(1/4 + N/T)));
  Khat = floor((N+1)/(Lhat+1)-T);
  theirmaxrate = Khat*Lhat/((Khat+T)*(Lhat+1)-1);
  their_rates(T) = theirmaxrate;
end

% get Ravi's rates just in case we feel like using them
T_range0 = 1:7;
ravi_rates = zeros(1,length(T_range0));
for T = T_range0
  K = ceil(sqrt(N)-T);
  ravi_ratesT = K^2/(K+T)^2;
  ravi_rates(T) = ravi_ratesT;
end

% make the plot
figure;
LineWidth = 2;
MarkerSize = 8;
plot(T_range,our_rates,'-o','LineWidth',LineWidth,'MarkerSize',MarkerSize,'Color','b');
hold on;
plot(T_range,their_rates,'-v','LineWidth',LineWidth,'MarkerSize',MarkerSize,'Color','k');
plot(T_range0,ravi_rates,'-x','LineWidth',LineWidth,'MarkerSize',MarkerSize,'Color','r');
xlim([min(T_range),max(T_range)]);
ylim([0 1]);
grid on;
xlab = xlabel('T = security level');
ylab = ylabel('R = download rate');
hleg = legend('GASP(K,L,T), N = 50','Poly Code of [2], N = 50','Poly Code of [1], N = 50');
set(hleg,'FontSize',16);
set(xlab,'FontSize',18);
set(ylab,'FontSize',18);



